MetaStan: An R package for Bayesian (model-based) meta-analysis using Stan

Meta-analysis methods are used to combine evidence from multiple studies. Meta-regression as well as model-based meta-analysis are extensions of standard pairwise meta-analysis in which information about study-level covariates and (arm-level) dosing amount or exposure may be taken into account. A Bayesian approach to inference is very attractive in this context, especially when a meta-analysis is based on few studies only or rare events. In this article, we present the R package MetaStan which implements a wide range of pairwise and model-based meta-analysis models. A generalised linear mixed model (GLMM) framework is used to describe the pairwise meta-analysis, meta-regression and model-based meta-analysis models. Within the GLMM framework, the likelihood and link functions are adapted to reflect the nature of the data. For example, a binomial likelihood with a logit link is used to perform a meta-analysis based on datasets with dichotomous endpoints. Bayesian computations are conducted using Stan via the rstan interface. Stan uses a Hamiltonian Monte Carlo sampler which belongs to the family of Markov chain Monte Carlo methods. Stan implementations are done by using suitable parametrizations to ease computations. The user-friendly R package MetaStan, available on CRAN, supports a wide range of pairwise and model-based meta-analysis models. MetaStan provides fitting functions for pairwise meta-analysis with the option of including covariates and model-based meta-analysis. The supported outcome types are continuous, binary, and count. Forest plots for the pairwise meta-analysis and dose-response plots for the model-based meta-analysis can be obtained from the package. The use of MetaStan is demonstrated through clinical examples.

==> MetaStan-R-code.R <==
################################################################################
# R code to reproduce examples in:
#   B. K. Günhan, C. Röver, T. Friede.
#   MetaStan: An R package for Bayesian (model-based) meta-analysis using Stan.
#   (submitted for publication), 2022.

#install.packages("MetaStan")
library("MetaStan")
set.seed(37073)

################################################################################


###########################
#  Pairwise meta-analysis:

data("dat.Boucher2016.pairwise")

dat.topi <- create_MetaStan_dat(dat = dat.Boucher2016.pairwise,
                                armVars = c(responders="r", sampleSize="n"))

head(dat.topi[[1]])

ma.topi <- meta_stan(data=dat.topi, likelihood = "binomial", re=TRUE, 
  ncp=TRUE, mu_prior=c(0,10), theta_prior=c(0,2.5), tau_prior=0.5,
  tau_prior_dist="half-normal", chains=4, iter=4000, warmup=2000)

ma.topi

forest_plot(ma.topi, xlab="log-OR", labels=dat.Boucher2016.pairwise$study)

posterior <- as.data.frame(rstan::extract(ma.topi$fit, pars="theta"))

hist(posterior$theta)


####################
#  Meta-regression:

mreg.topi <- meta_stan(data=dat.topi, likelihood="binomial",
                       mu_prior=c(0,10), theta_prior=c(0,2.5), tau_prior=0.5, 
                       tau_prior_dist="half-normal", mreg=TRUE, 
                       cov=as.numeric(dat.Boucher2016.pairwise$duration=="long"),
                       beta_prior=c(0,100))

mreg.topi


##############################
#  Model-based meta-analysis:

data("dat.Boucher2016")

dat.topi02 <- create_MetaStan_dat(dat=dat.Boucher2016,
  armVars=c(dose="d", responders="r", sampleSize="n"),
  nArmsVar="nd")

MBMA.emax <- MBMA_stan(data=dat.topi02, likelihood="binomial", 
  dose_response="emax", Emax_prior=c(0, 10), ED50_prior_dist="functional", 
  tau_prior_dist="half-normal", tau_prior=0.5)

print(MBMA.emax)

plot(MBMA.emax) + ggplot2::xlab("topiramate dose (mg)") +
  ggplot2::ylab("paresthesia probability")

